Large-Scale Discrete Fourier Transform on TPUs

In this work, we present two parallel algorithms for the large-scale discrete Fourier transform (DFT) on Tensor Processing Unit (TPU) clusters. The two parallel algorithms are associated with two formulations of DFT: one is based on the Kronecker product, to be specific, dense matrix multiplications between the input data and the Vandermonde matrix, denoted as KDFT in this work; the other is based on the famous Cooley-Tukey algorithm and phase adjustment, denoted as FFT in this work. Both KDFT and FFT formulations take full advantage of TPU's strength in matrix multiplications. The KDFT formulation allows direct use of nonuniform inputs without additional step. In the two parallel algorithms, the same strategy of data decomposition is applied to the input data. Through the data decomposition, the dense matrix multiplications in KDFT and FFT are kept local within TPU cores, which can be performed completely in parallel. The communication among TPU cores is achieved through the one-shuffle scheme in both parallel algorithms, with which sending and receiving data takes place simultaneously between two neighboring cores and along the same direction on the interconnect network. The one-shuffle scheme is designed for the interconnect topology of TPU clusters, minimizing the time required by the communication among TPU cores. Both KDFT and FFT are implemented in TensorFlow. The three-dimensional complex DFT is performed on an example of dimension $8192 \times 8192 \times 8192$ with a full TPU Pod: the run time of KDFT is 12.66 seconds and that of FFT is 8.3 seconds. Scaling analysis is provided to demonstrate the high parallel efficiency of the two DFT implementations on TPUs.

==> matlab_figures/accuracy_benchmark_cubic_plane_center_line_1.06.00_AM.m <==
close all
clear all

load('cubic_data.mat');

diff_real = abs(tpu_real-cpu_real)./abs(cpu_real);
diff_imag = abs(tpu_imag-cpu_imag)./abs(cpu_imag);

% -----------------------------------------
% Creates `figure` object.
% -----------------------------------------
% [x0 y0] = position of the lower left side of the figure
x0 = 2; y0 = 4;
width = 12; height = 8;
figure('Units', 'inches',...
       'Position', [x0 y0 width height],...
       'PaperPositionMode', 'auto');

% -----------------------------------------
% Plots the figure.
% -----------------------------------------
plot(diff_real(:,129), 'rd',...
     'LineWidth', 2,...
     'MarkerEdgeColor', 'r',...
     'MarkerFaceColor', 'w',...
     'MarkerSize', 14);
hold on;
plot(diff_imag(:,129), 'bo',...
     'LineWidth', 2,...
     'MarkerEdgeColor', 'k',...
     'MarkerFaceColor', 'w',...
     'MarkerSize', 14);

legend({'Real part',...
        'Imaginary part'},...
        'FontSize', 22);
legend('Location', 'northeast'); 

% -----------------------------------------   
% Sets Axes.
% -----------------------------------------
ax = gca;
ax.Units = 'normalized';
ax.FontSize = 20;
ax.FontName = 'Times New Roman';

% -----------------------------------------
% Sets Ticks.
% -----------------------------------------
ax.YLim = [1e-9 1e-2];
ax.YTickMode = 'auto';
ax.YScale = 'log';

ax.XLim = [0 256];
ax.XTickMode = 'auto';
ax.XMinorTick = 'off';

% -----------------------------------------
% Sets Labels.
% -----------------------------------------
ax.YLabel.String = 'Relative Error';
ax.YLabel.FontSize = 22;

ax.XLabel.String = 'Number of Points';
ax.XLabel.FontSize = 22;

print -depsc2 accuracy_benchmark_cubic.eps

==> matlab_figures/accuracy_benchmark_uniform_numbers_1.06.00_AM.m <==
% https://www.mathworks.com/help/matlab/ref/matlab.graphics.axis.axes-properties.html#d117e63822

close all
clear all

% The length of one dimension in a cubic structure.
n = [8, 16, 32, 64, 128, 256, 512];

% The total number of points in the 3D cube.
size = n.^3;

% The relative error comparing to numpy.fftn double precision.
relative_error = [1.33585335347e-06
                  2.93837820752e-06
                  6.10178189529e-06
                  1.10004221711e-05
                  2.1570151017e-05
                  4.41737821283e-05
                  8.9e-5];
              
              
% -----------------------------------------
% Creates `figure` object.
% -----------------------------------------
% [x0 y0] = position of the lower left side of the figure
x0 = 2; y0 = 4;
width = 12; height = 8;
figure('Units', 'inches',...
       'Position', [x0 y0 width height],...
       'PaperPositionMode', 'auto');
   
   
% -----------------------------------------
% Plots the figure.
% -----------------------------------------
loglog(size, relative_error, 'rs',...
       'LineWidth', 2,...
       'MarkerEdgeColor', 'r',...
       'MarkerFaceColor', 'w',...
       'MarkerSize', 18);
hold on;
loglog(size, 1.75e-7 * size.^(1/3), '-.k', 'LineWidth', 3);
% hold on;
% loglog(size, 1.54e-7 * log2(size), '--b', 'LineWidth', 3);

% legend({'Actual values',...
%         'Fitted values $O(\sqrt[3]{N})$',...
%         'Reference values $O(\log{N})$'},...
%         'FontSize', 22,...
%         'Interpreter', 'latex');
legend({'Actual values',...
        'Fitted values $O(\sqrt[3]{N})$'},...
        'FontSize', 22,...
        'Interpreter', 'latex');
legend('Location', 'north');

% -----------------------------------------   
% Sets Axes.
% -----------------------------------------
ax = gca;
ax.Units = 'normalized';
ax.FontSize = 20;
ax.FontName = 'Times New Roman';

% -----------------------------------------
% Sets Ticks.
% -----------------------------------------
ax.YLim = [1e-6 1e-4];
ax.YTickMode = 'manual';
ax.YTick = [1e-6 1e-5 1e-4];
ax.YTickLabel = {'10^{-6}', '10^{-5}', '10^{-4}'};
ax.YScale = 'log';

ax.XLim = [2e2 0.3e9];
ax.XTickMode = 'manual';
ax.XTick = size;
% ax.XTickLabel = {'2^6', '2^{12}', '2^{15}', '2^{18}', '2^{21}', '2^{24}', '2^{27}'};
ax.XTickLabel = {'8^3', '16^3', '32^3', '64^3', '128^3', '256^3', '512^3'};
ax.XScale = 'log';
ax.XMinorTick = 'off';

% -----------------------------------------
% Sets Labels.
% -----------------------------------------
ax.YLabel.String = 'Relative Error';
ax.YLabel.FontSize = 22;

ax.XLabel.String = 'Number of Points';
ax.XLabel.FontSize = 22;

print -depsc2 accuracy_benchmark.eps

